Online Unsupervised Domain Adaptation for Person Re-identification

Unsupervised domain adaptation for person re-identification (Person Re-ID) is the task of transferring the learned knowledge on the labeled source domain to the unlabeled target domain. Most of the recent papers that address this problem adopt an offline training setting. More precisely, the training of the Re-ID model is done assuming that we have access to the complete training target domain data set. In this paper, we argue that the target domain generally consists of a stream of data in a practical real-world application, where data is continuously increasing from the different network's cameras. The Re-ID solutions are also constrained by confidentiality regulations stating that the collected data can be stored for only a limited period, hence the model can no longer get access to previously seen target images. Therefore, we present a new yet practical online setting for Unsupervised Domain Adaptation for person Re-ID with two main constraints: Online Adaptation and Privacy Protection. We then adapt and evaluate the state-of-the-art UDA algorithms on this new online setting using the well-known Market-1501, Duke, and MSMT17 benchmarks.

==> figures/exportPlot.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.pyplot import figure



files=["D2M.csv","M2D.csv","M2MSMT.csv","D2MSMT.csv"]
last_file = "multi_task.csv"
for filename in files:
    font = {'size'   : 12}
    figure(figsize=(6, 3))

    matplotlib.rc('font', **font)

    data = np.genfromtxt(filename, delimiter=",")

    labels=["Strong Baseline","MMT","SpCL-SF","SpCL","Offline"]


    for i in range(data.shape[0]):
        plt.plot(100.0/5.0*np.array(range(0,data.shape[1]-1)),data[i,1:],label=labels[i])
    plt.plot(100.0,data[-1,0],'o',label=labels[-1])
 
    plt.legend()
    exportname= filename[:-4]+".pdf"
    print("exporting "+exportname)
    plt.tight_layout()
    plt.savefig(exportname)
    plt.close()
    plt.cla()
    plt.clf()
x_axis = [1,3,5,8,10]
matplotlib.rc('font', **font)
data = np.genfromtxt(last_file , delimiter=",")
labels=["Strong Baseline","MMT","SpCL-SF","SpCL"]
for i in range(data.shape[0]):
    plt.plot(x_axis,data[i],label=labels[i])
plt.legend()
exportname= last_file[:-4]+".pdf"
print("exporting "+exportname)
plt.tight_layout()
plt.savefig(exportname)
plt.close()
plt.cla()
plt.clf()
